Towards Quantum Monte Carlo Simulations at non-zero Baryon and Isospin Density in the Strong Coupling Regime

The Hamiltonian formulation of Lattice QCD with staggered fermions in the strong coupling limit has no sign problem at non-zero baryon density and allows for Quantum Monte Carlo simulations. We have extended this formalism to two flavors, and after a resummation, there is no sign problem both for non-zero baryon and isospin chemical potential. We report on recent progress on the implementation of the Quantum Monte Carlo simulations.

==> anc/fig2a.dat <==
mu_I  mu_B Baryon Density
0.0 0.0 0.000000000000000
0.1 0.0 3.31054552115702e-39
0.2 0.0 7.29196178342144e-35
0.3 0.0 1.60616146799569e-30
0.4 0.0 3.53780606357443e-26
0.5 0.0 7.79253642479812e-22
0.6 0.0 1.71642037015600e-17
0.7 0.0 3.78066745727383e-13
0.8 0.0 8.32747418224243e-9
0.9 0.0 0.000183395392498503
1.0 0.0 1.00333333333315
1.1 0.0 1.99982023550838
1.2 0.0 1.99999999183742
1.3 0.0 1.99999999999963
1.4 0.0 2.00000000000000
1.5 0.0 2.00000000000000
1.6 0.0 2.00000000000000
1.7 0.0 2.00000000000000
1.8 0.0 2.00000000000000
1.9 0.0 2.00000000000000
2.0 0.0 2.00000000000000

0.0 0.1 3.44682578217082e-51
0.1 0.1 2.70568054296204e-33
0.2 0.1 5.95965800540662e-29
0.3 0.1 1.31270203204838e-24
0.4 0.1 2.89141864076866e-20
0.5 0.1 6.36877337893568e-16
0.6 0.1 1.40281568984035e-11
0.7 0.1 3.08990622615974e-7
0.8 0.1 0.00675996533811189
0.9 0.1 0.993373601622391
1.0 0.1 1.00000000611787
1.1 0.1 1.00675935568322
1.2 0.1 1.99337300387892
1.3 0.1 1.99999969712780
1.4 0.1 1.99999999998625
1.5 0.1 2.00000000000000
1.6 0.1 2.00000000000000
1.7 0.1 2.00000000000000
1.8 0.1 2.00000000000000
1.9 0.1 2.00000000000000
2.0 0.1 2.00000000000000

0.0 0.2 1.15708756950433e-44
0.1 0.2 8.84451515893594e-27
0.2 0.2 1.94813411021490e-22
0.3 0.2 4.29105093423452e-18
0.4 0.2 9.45166866266826e-14
0.5 0.2 2.08186856068709e-9
0.6 0.2 0.0000458541040414492
0.7 0.2 0.502499979682152
0.8 0.2 0.999955053827428
0.9 0.2 0.999999997959355
1.0 0.2 1.00000000000000
1.1 0.2 1.00000000208187
1.2 0.2 1.00004585410385
1.3 0.2 1.50249997865159
1.4 0.2 1.99995505382724
1.5 0.2 1.99999999795936
1.6 0.2 1.99999999999991
1.7 0.2 2.00000000000000
1.8 0.2 2.00000000000000
1.9 0.2 2.00000000000000
2.0 0.2 2.00000000000000

0.0 0.3 -1.10049365558328e-40
0.1 0.3 2.89128736460633e-20
0.2 0.3 6.36848423707233e-16
0.3 0.3 1.40275200210669e-11
0.4 0.3 3.08976594467762e-7
0.5 0.3 0.00675966051071380
0.6 0.3 0.993373302750337
0.7 0.3 0.999999697141550
0.8 0.3 0.999999999986250
0.9 0.3 0.999999999999999
1.0 0.3 1.00000000000000
1.1 0.3 1.00000000000000
1.2 0.3 1.00000000001403
1.3 0.3 1.00000030897659
1.4 0.3 1.00675966051071
1.5 0.3 1.99337330275034
1.6 0.3 1.99999969714155
1.7 0.3 1.99999999998625
1.8 0.3 2.00000000000000
1.9 0.3 2.00000000000000
2.0 0.3 2.00000000000000

==> anc/fig2b.dat <==
mu_I  mu_B Isosopin Density
0.0 0.0 0.000000000000000
0.1 0.0 3.09085992419968e-55
0.2 0.0 1.59034434299132e-50
0.3 0.0 6.90425463592750e-46
0.4 0.0 1.62820877007106e-41
0.5 0.0 0.000000000000000
0.6 0.0 1.54298485494244e-32
0.7 0.0 3.29616117445276e-28
0.8 0.0 7.38571179384780e-24
0.9 0.0 1.66227399039338e-19
1.0 0.0 0.000000000000000
1.1 0.0 3.15552380836872e-19
1.2 0.0 1.44463115171448e-23
1.3 0.0 6.59293296312769e-28
1.4 0.0 2.99656762101667e-32
1.5 0.0 1.37048850902567e-36
1.6 0.0 6.16132880764677e-41
1.7 0.0 2.78020314185718e-45
1.8 0.0 1.31182539462027e-49
1.9 0.0 5.66428454184656e-54
2.0 0.0 0.000000000000000

0.0 0.1 2.47101086200863e-25
0.1 0.1 2.47101090258893e-25
0.2 0.1 2.47190478364773e-25
0.3 0.1 2.21609453498721e-24
0.4 0.1 4.33702139509848e-20
0.5 0.1 9.55287091588283e-16
0.6 0.1 2.10415984413522e-11
0.7 0.1 4.63471905134491e-7
0.8 0.1 0.0101396410912823
0.9 0.1 1.49001530125246
1.0 0.1 1.49995368032615
1.1 0.1 1.48981587133140
1.2 0.1 0.00994019330280037
1.3 0.1 4.54294549307354e-7
1.4 0.1 2.06249468764723e-11
1.5 0.1 9.36371139559685e-16
1.6 0.1 4.25111839676273e-20
1.7 0.1 1.93000476625049e-24
1.8 0.1 8.76220808290351e-29
1.9 0.1 3.97803631528044e-33
2.0 0.1 1.80602569306355e-37

0.0 0.2 5.44276363547778e-21
0.1 0.2 5.44277690104593e-21
0.2 0.2 5.73498375040385e-21
0.3 0.2 6.44201915614154e-18
0.4 0.2 1.41775035187974e-13
0.5 0.2 3.12280283674503e-9
0.6 0.2 0.0000687811559676615
0.7 0.2 0.753749968487498
0.8 0.2 1.49993257868008
0.9 0.2 1.49999999487788
1.0 0.2 1.49999999793857
1.1 0.2 1.49999999481604
1.2 0.2 1.49993121678316
1.3 0.2 0.746250030997186
1.4 0.2 0.0000674192590428134
1.5 0.2 3.06096719769686e-9
1.6 0.2 1.38967696064278e-13
1.7 0.2 6.30912364057340e-18
1.8 0.2 2.86433770144871e-22
1.9 0.2 1.30040730461795e-26
2.0 0.2 5.90384002922803e-31

0.0 0.3 1.19884850957463e-16
0.1 0.3 1.19928216330184e-16
0.2 0.3 1.07515748258033e-15
0.3 0.3 2.10413999164461e-11
0.4 0.3 4.63464891821499e-7
0.5 0.3 0.0101394907660702
0.6 0.3 1.49005995412541
0.7 0.3 1.49999954571223
0.8 0.3 1.49999999997928
0.9 0.3 1.49999999999991
1.0 0.3 1.49999999999991
1.1 0.3 1.49999999999991
1.2 0.3 1.49999999997887
1.3 0.3 1.49999953653501
1.4 0.3 1.48986050923384
1.5 0.3 0.00994004587449460
1.6 0.3 4.54287674749576e-7
1.7 0.3 2.06246347716556e-11
1.8 0.3 9.36356970022957e-16
1.9 0.3 4.25105406716515e-20
2.0 0.3 1.92997556065831e-24

